Study of ttH (H -> mu mu) in the three lepton channel at sqrt(s) = 14 TeV; A Snowmass white paper

The H -> mu mu signature provides excellent mass resolution for Higgs bosons, and is therefore an important Higgs boson decay channel despite the small dimuon branching ratio. We present an optimization of selection criteria in a search for trilepton ttH (H -> mu mu) events, in which the top quark pair decays semi-leptonically, at a simulated High Luminosity LHC (HL-LHC) running at 14 TeV. The study is performed with 3000 fb^(-1) of simulated data with an average pileup of < mu > = 140. In this ultimate HL-LHC data set, we find that ttH (H -> mu mu) will be a very difficult signature to observe due to the very small expected signal.

==> run.sh <==
echo "Compiling LaTeX u4"
#latex -interaction batchmode ttH.tex
latex -interaction batchmode ttH_mumu.tex
latex -interaction batchmode ttH_mumu.tex
bibtex ttH_mumu
latex -interaction batchmode ttH_mumu.tex
latex -interaction batchmode ttH_mumu.tex
pdflatex -interaction batchmode ttH_mumu.tex
pdflatex -interaction batchmode ttH_mumu.tex
echo "Done."
echo "Opening pdf."
open ttH_mumu.pdf

